Verbalizing Multi-Token Concepts in LLMs

Lens methods inspect model computation by mapping intermediate activations to vocabulary tokens. Yet the concepts humans need to read out often span multiple tokens---entities, phrases, intermediate objects---making token-level readouts incomplete. Reliable multi-token readout with little model-specific preparation remains challenging. We introduce Concept Lens: token-level lens clues guide candidate concept search, then the model derives a representation for each candidate and scores it against the original activation. Across 2,400 multi-hop clozes on five LLMs (8B--70B), Concept Lens instantiated with J-lens and R-lens achieves average Rank@10 scores of 36.6\% and 54.5\%, respectively, compared with 21.7\% for Template Lens. Concept-swap interventions on derived concept representations shift model answers toward those associated with the replacement concepts. Further experiments show that Concept Lens can also reveal what a model recognizes along the way, beyond what appears in its final answer. Our code is available at https://github.com/XijieGo/c-lens

==> scripts/plot_figure2.py <==
#!/usr/bin/env python3
"""Render the five-model aggregate readout bar chart used as Figure 2.

The first-token and candidate-recall counts are the all-saved-layer v3
aggregate (2,538 directed sides).  Single-token values intentionally use the
requested workspace-band hit counts, reported over the 103-label benchmark.
The right-panel Second Token Recovery values are entered directly as five
percentages; they are not calculated from the first-token or candidate counts.
"""

from __future__ import annotations

from pathlib import Path

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt
import numpy as np
from matplotlib import font_manager


PAPER = Path(__file__).resolve().parents[1]
OUTPUT = PAPER / "figs" / "figure2.pdf"

# All first-token and candidate counts have denominator 2,538.  The requested
# workspace-band single-token control has denominator 103 for every model;
# tokenizer-ineligible labels are thereby counted as misses in its reporting
# rate.
MODELS = (
    "Llama-3.1-8B",
    "Gemma-3-12B-IT",
    "Qwen3-14B",
    "Qwen3.6-27B",
    "Llama3.3-70B-IT",
)
SHORT_MODEL_LABELS = (
    "Llama-3.1",
    "Gemma-3",
    "Qwen-3",
    "Qwen-3.6",
    "Llama-3.3",
)
FIRST_TOKEN_HITS = np.array((1518, 1319, 1245, 808, 1547), dtype=float)
CANDIDATE_HITS = np.array((1181, 969, 999, 723, 1353), dtype=float)
SINGLE_TOKEN_BAND_HITS = np.array((70, 74, 47, 47, 68), dtype=float)

V3_DENOMINATOR = 2538.0
SINGLE_TOKEN_DENOMINATOR = 103.0

# Direct display values for the five models, in the same order as ``MODELS``.
SECOND_TOKEN_RECOVERY_PCT = np.array((85.58, 80.81, 88.27, 98.43, 96.21))

# Sequential samples from Matplotlib's ``Oranges`` map.  The conditional
# candidate-recall series intentionally shares the single-token shade.
LEFT_SERIES = (
    ("First-token Top-10", FIRST_TOKEN_HITS / V3_DENOMINATOR * 100, "#FDA762"),
    (
        "Single-token Top-10",
        SINGLE_TOKEN_BAND_HITS / SINGLE_TOKEN_DENOMINATOR * 100,
        "#FD8C3B",
    ),
    ("Candidate Recall", CANDIDATE_HITS / V3_DENOMINATOR * 100, "#F3701B"),
)
CONDITIONAL_SERIES = (
    "Second Token Recovery",
    SECOND_TOKEN_RECOVERY_PCT,
    "#FD8C3B",
)


def configure_style() -> None:
    """Match the paper's serif visual language when the font is installed."""
    font_dir = Path(__file__).resolve().parent / "fonts"
    for filename in (
        "Times_New_Roman.ttf",
        "Times_New_Roman_Bold.ttf",
        "Times_New_Roman_Italic.ttf",
        "Times_New_Roman_Bold_Italic.ttf",
    ):
        path = font_dir / filename
        if path.exists():
            font_manager.fontManager.addfont(path)

    font_family = "Times New Roman"
    try:
        font_manager.findfont(font_family, fallback_to_default=False)
    except (RuntimeError, ValueError):
        font_family = "DejaVu Serif"

    plt.rcParams.update(
        {
            "font.family": font_family,
            "font.serif": [font_family],
            "axes.unicode_minus": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.facecolor": "white",
            "savefig.edgecolor": "white",
        }
    )


def style_axis(
    axis: plt.Axes,
    *,
    model_labels: tuple[str, ...] = MODELS,
    x_tick_size: float = 11.5,
) -> None:
    """Apply the shared 0--100 rate-axis treatment."""
    axis.set_ylabel("Rate (%)", fontsize=16, labelpad=10)
    axis.set_xticks(np.arange(len(MODELS)), model_labels, fontsize=x_tick_size)
    axis.set_ylim(0, 100)
    axis.set_yticks((0, 20, 40, 60, 80, 100))
    axis.tick_params(axis="y", labelsize=13, length=5, width=1.35, pad=7)
    axis.tick_params(axis="x", length=5, width=1.35, pad=7)
    axis.set_axisbelow(True)
    axis.grid(axis="y", color="#D9D9D9", linewidth=1.0)
    axis.spines["top"].set_visible(False)
    axis.spines["right"].set_visible(False)
    axis.spines["left"].set_linewidth(1.45)
    axis.spines["bottom"].set_linewidth(1.45)


def render(*, output: Path = OUTPUT) -> None:
    """Render the figure from the fixed aggregate display values."""
    configure_style()

    # The conditional candidate-recall series is its own panel.  The compact
    # 3:1 canvas is filled tightly while retaining readable model labels.
    figure, (comparison_axis, conditional_axis) = plt.subplots(
        1,
        2,
        figsize=(15, 5),
        gridspec_kw={"width_ratios": (1.55, 1.0)},
    )
    x_positions = np.arange(len(MODELS), dtype=float)

    comparison_width = 0.22
    comparison_offsets = np.array((-1.0, 0.0, 1.0)) * comparison_width
    for offset, (label, values, color) in zip(comparison_offsets, LEFT_SERIES):
        comparison_axis.bar(
            x_positions + offset,
            values,
            width=comparison_width,
            color=color,
            edgecolor="white",
            linewidth=0.8,
            label=label,
            zorder=3,
        )
    style_axis(comparison_axis, x_tick_size=12.5)
    comparison_axis.legend(
        loc="lower center",
        bbox_to_anchor=(0.5, 1.04),
        ncol=3,
        frameon=False,
        fontsize=16,
        handlelength=1.45,
        columnspacing=1.0,
        handletextpad=0.45,
        borderaxespad=0.0,
    )

    label, values, color = CONDITIONAL_SERIES
    conditional_axis.bar(
        x_positions,
        values,
        width=0.48,
        color=color,
        edgecolor="white",
        linewidth=0.8,
        label=label,
        zorder=3,
    )
    style_axis(
        conditional_axis,
        model_labels=SHORT_MODEL_LABELS,
        x_tick_size=12.5,
    )
    conditional_axis.legend(
        loc="lower center",
        bbox_to_anchor=(0.5, 1.04),
        frameon=False,
        fontsize=16,
        handlelength=1.45,
        handletextpad=0.45,
        borderaxespad=0.0,
    )

    figure.subplots_adjust(left=0.055, right=0.998, bottom=0.135, top=0.910, wspace=0.16)
    output.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(output)
    plt.close(figure)


if __name__ == "__main__":
    render()


==> scripts/plot_theory_figures.py <==
#!/usr/bin/env python3
"""Create the two Appendix-E figures from embedded result summaries.

The numerical summaries are frozen below so this script can be run on its own
without access to the original experiment directory.
"""

from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt
import numpy as np
from matplotlib import font_manager
from matplotlib.patches import Patch


MODELS = (
    ("llama3_1_8b", "Llama-3.1-8B"),
    ("gemma3_12b_it", "Gemma-3-12B-IT"),
    ("qwen3_14b", "Qwen3-14B"),
)

INK = "#172A3A"
MUTED = "#52606D"
GRID = "#D9E2EC"
RIDGE = "#0072B2"
IDENTITY = "#D55E00"
UNAVAILABLE = "#E7ECEF"

DATA = {
    "llama3_1_8b": {
        "name": "Llama-3.1-8B",
        "cka": [
            [1, 0.547088981, 0.67636472, 0.614733636, 0.338569075, 0.33399111, 0.531679213, 0.580552518, 0.571135402, 0.451038629],
            [0.547088981, 1, 0.515880525, 0.471494079, 0.260575771, 0.309431195, 0.587296128, 0.534994185, 0.634491265, 0.63760823],
            [0.67636472, 0.515880525, 1, 0.815937579, 0.388864338, 0.425028116, 0.583055854, 0.68148154, 0.59633708, 0.508987963],
            [0.614733636, 0.471494079, 0.815937579, 1, 0.426399171, 0.364259392, 0.548319578, 0.591856062, 0.529134393, 0.425798714],
            [0.338569075, 0.260575771, 0.388864338, 0.426399171, 1, 0.388024807, 0.396149367, 0.382896185, 0.323454171, 0.254074097],
            [0.33399111, 0.309431195, 0.425028116, 0.364259392, 0.388024807, 1, 0.650765717, 0.672923207, 0.618197381, 0.440772086],
            [0.531679213, 0.587296128, 0.583055854, 0.548319578, 0.396149367, 0.650765717, 1, 0.831554294, 0.830991507, 0.671295583],
            [0.580552518, 0.534994185, 0.68148154, 0.591856062, 0.382896185, 0.672923207, 0.831554294, 1, 0.812548578, 0.636527658],
            [0.571135402, 0.634491265, 0.59633708, 0.529134393, 0.323454171, 0.618197381, 0.830991507, 0.812548578, 1, 0.723292887],
            [0.451038629, 0.63760823, 0.508987963, 0.425798714, 0.254074097, 0.440772086, 0.671295583, 0.636527658, 0.723292887, 1],
        ],
        "transport": {
            8: {"ridge": 0.355473548, "identity": 1.08373696},
            16: {"ridge": 0.068399962, "identity": 0.601391792},
            24: {"ridge": 0.0117691588, "identity": 0.205659039},
            27: {"ridge": 0, "identity": 0},
        },
    },
    "gemma3_12b_it": {
        "name": "Gemma-3-12B-IT",
        "cka": [
            [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
            [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
            [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
            [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
            [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
            [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
            [0, 0, 0, 0, 0, 0, 1, 0.56471169, 0.491442502, 0],
            [0, 0, 0, 0, 0, 0, 0.56471169, 1, 0.430289477, 0],
            [0, 0, 0, 0, 0, 0, 0.491442502, 0.430289477, 1, 0],
            [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
        ],
        "transport": {
            12: {"ridge": 0.571606278, "identity": 1.30991942},
            24: {"ridge": 0.368101299, "identity": 0.822322786},
            36: {"ridge": 0.0772191919, "identity": 0.264355854},
            43: {"ridge": 0, "identity": 0},
        },
    },
    "qwen3_14b": {
        "name": "Qwen3-14B",
        "cka": [
            [1, 0.656637549, 0.719022512, 0.659606457, 0.31533426, 0.428559184, 0.539393663, 0.535552323, 0.718094766, 0.52137053],
            [0.656637549, 1, 0.585005522, 0.54743737, 0.294652551, 0.334988832, 0.453392148, 0.494106025, 0.628079951, 0.548327327],
            [0.719022512, 0.585005522, 1, 0.923430264, 0.371096373, 0.49646017, 0.579661131, 0.566196084, 0.742618978, 0.501944542],
            [0.659606457, 0.54743737, 0.923430264, 1, 0.380255878, 0.481223017, 0.564663947, 0.556573153, 0.708350122, 0.475533932],
            [0.31533426, 0.294652551, 0.371096373, 0.380255878, 1, 0.449731797, 0.469850808, 0.426687747, 0.399723977, 0.270874381],
            [0.428559184, 0.334988832, 0.49646017, 0.481223017, 0.449731797, 1, 0.638602495, 0.579477847, 0.557628036, 0.407129288],
            [0.539393663, 0.453392148, 0.579661131, 0.564663947, 0.469850808, 0.638602495, 1, 0.776964426, 0.74315232, 0.572300673],
            [0.535552323, 0.494106025, 0.566196084, 0.556573153, 0.426687747, 0.579477847, 0.776964426, 1, 0.793123066, 0.694612086],
            [0.718094766, 0.628079951, 0.742618978, 0.708350122, 0.399723977, 0.557628036, 0.74315232, 0.793123066, 1, 0.710570395],
            [0.52137053, 0.548327327, 0.501944542, 0.475533932, 0.270874381, 0.407129288, 0.572300673, 0.694612086, 0.710570395, 1],
        ],
        "transport": {
            10: {"ridge": 0.443486929, "identity": 1.12798971},
            20: {"ridge": 0.244729035, "identity": 0.870611221},
            30: {"ridge": 0.0186979752, "identity": 0.362967074},
            37: {"ridge": 0, "identity": 0},
        },
    },
}


def configure_style() -> None:
    """Use the manuscript's Times face and compact, print-friendly styling."""
    font_dir = Path(__file__).resolve().parent / "fonts"
    for path in (
        font_dir / "Times_New_Roman.ttf",
        font_dir / "Times_New_Roman_Bold.ttf",
        font_dir / "Times_New_Roman_Italic.ttf",
        font_dir / "Times_New_Roman_Bold_Italic.ttf",
    ):
        if path.exists():
            font_manager.fontManager.addfont(path)

    font_family = "Times New Roman"
    try:
        font_manager.findfont(font_family, fallback_to_default=False)
    except (RuntimeError, ValueError):
        font_family = "DejaVu Serif"

    plt.rcParams.update(
        {
            "font.family": font_family,
            "font.serif": [font_family],
            "font.size": 8.0,
            "axes.titlesize": 8.5,
            "axes.labelsize": 8.0,
            "xtick.labelsize": 7.0,
            "ytick.labelsize": 7.0,
            "legend.fontsize": 7.5,
            "axes.labelcolor": INK,
            "xtick.color": INK,
            "ytick.color": INK,
            "axes.unicode_minus": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.facecolor": "white",
            "savefig.edgecolor": "white",
        }
    )


def style_axis(axis: plt.Axes) -> None:
    axis.set_axisbelow(True)
    axis.grid(axis="y", color=GRID, linewidth=0.65)
    axis.tick_params(width=0.65, length=3.0)
    for side in ("top", "right"):
        axis.spines[side].set_visible(False)
    for side in ("left", "bottom"):
        axis.spines[side].set_color(MUTED)
        axis.spines[side].set_linewidth(0.7)


def write_figure(figure: plt.Figure, output_dir: Path, stem: str) -> None:
    output_dir.mkdir(parents=True, exist_ok=True)
    figure.savefig(output_dir / f"{stem}.pdf", bbox_inches="tight", pad_inches=0.015)
    figure.savefig(output_dir / f"{stem}.png", dpi=300, bbox_inches="tight", pad_inches=0.015)
    plt.close(figure)


def make_cka_figure(output_dir: Path) -> None:
    """Plot position-by-position linear CKA in the carrier suffix."""
    figure, axes = plt.subplots(1, 3, figsize=(7.05, 2.38))
    cmap = plt.get_cmap("viridis").copy()
    cmap.set_bad(UNAVAILABLE)
    image = None

    for index, ((key, name), axis) in enumerate(zip(MODELS, axes)):
        cka = np.asarray(DATA[key]["cka"], dtype=float)
        if cka.shape != (10, 10):
            raise ValueError(f"Expected a 10-by-10 CKA matrix for {key}, found {cka.shape}.")

        # A zero denotes a position pair with no valid singleton carrier subset
        # in these result summaries.  Mask it rather than presenting it as an
        # observed zero-similarity value.
        matrix = np.ma.masked_where(cka <= 0.0, cka)
        image = axis.imshow(matrix, vmin=0.0, vmax=1.0, cmap=cmap, interpolation="nearest")
        axis.set_title(f"({chr(ord('a') + index)}) {name}", color=INK, pad=5.0)
        axis.set_xticks(range(10), range(1, 11))
        axis.set_yticks(range(10), range(1, 11))
        axis.set_xlabel("Suffix position")
        if index == 0:
            axis.set_ylabel("Suffix position")
        axis.tick_params(axis="both", width=0.55, length=2.4, pad=1.5)
        for spine in axis.spines.values():
            spine.set_color(MUTED)
            spine.set_linewidth(0.6)

    assert image is not None
    cbar_axis = figure.add_axes((0.915, 0.235, 0.013, 0.59))
    colorbar = figure.colorbar(image, cax=cbar_axis)
    colorbar.ax.set_title("CKA", color=INK, fontsize=7.5, pad=3.0)
    colorbar.ax.tick_params(width=0.55, length=2.3, pad=1.5)
    colorbar.outline.set_linewidth(0.55)
    figure.legend(
        handles=[Patch(facecolor=UNAVAILABLE, edgecolor="none", label="Unavailable position pair")],
        loc="lower center",
        bbox_to_anchor=(0.50, -0.055),
        frameon=False,
        handlelength=1.1,
    )
    figure.subplots_adjust(left=0.075, right=0.885, bottom=0.19, top=0.84, wspace=0.35)
    write_figure(figure, output_dir, "suffix_cka")


def make_transport_figure(output_dir: Path) -> None:
    """Plot median directional distortion for ridge and identity transport."""
    figure, axes = plt.subplots(1, 3, figsize=(7.05, 2.25), sharey=True)

    for index, ((key, name), axis) in enumerate(zip(MODELS, axes)):
        layer_data = DATA[key]["transport"]
        layers = sorted(layer_data)
        ridge = [
            layer_data[layer]["ridge"]
            for layer in layers
        ]
        identity = [
            layer_data[layer]["identity"]
            for layer in layers
        ]

        axis.plot(
            layers,
            ridge,
            color=RIDGE,
            marker="o",
            markersize=4.0,
            markeredgewidth=0.0,
            linewidth=1.55,
            label="Ridge transport",
            zorder=3,
        )
        axis.plot(
            layers,
            identity,
            color=IDENTITY,
            marker="s",
            markersize=3.8,
            markeredgewidth=0.0,
            linewidth=1.4,
            label="Identity transport",
            zorder=2,
        )
        axis.axvline(layers[-1], color=MUTED, linewidth=0.75, linestyle="--", zorder=1)
        axis.text(
            layers[-1],
            1.34,
            "carrier",
            ha="right",
            va="bottom",
            fontsize=6.7,
            color=MUTED,
        )
        axis.set_title(f"({chr(ord('a') + index)}) {name}", color=INK, pad=5.0)
        axis.set_xticks(layers)
        axis.set_xlabel("Source layer")
        axis.set_ylim(-0.05, 1.40)
        axis.set_yticks((0.0, 0.4, 0.8, 1.2))
        style_axis(axis)
        if index == 0:
            axis.set_ylabel("Median direction error $D$")

    handles, labels = axes[0].get_legend_handles_labels()
    figure.legend(
        handles,
        labels,
        loc="upper center",
        ncol=2,
        bbox_to_anchor=(0.50, 1.03),
        frameon=False,
        columnspacing=1.4,
        handlelength=1.8,
    )
    figure.subplots_adjust(left=0.08, right=0.985, bottom=0.20, top=0.76, wspace=0.25)
    write_figure(figure, output_dir, "transport_direction_error")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--output",
        type=Path,
        default=Path(__file__).resolve().parents[1] / "figs" / "theory",
        help="Directory for the generated PDF and PNG files.",
    )
    args = parser.parse_args()
    configure_style()
    make_cka_figure(args.output)
    make_transport_figure(args.output)


if __name__ == "__main__":
    main()

